Block Crossings in Storyline Visualizations

Storyline visualizations help visualize encounters of the characters in a story over time. Each character is represented by an x-monotone curve that goes from left to right. A meeting is represented by having the characters that participate in the meeting run close together for some time. In order to keep the visual complexity low, rather than just minimizing pairwise crossings of curves, we propose to count block crossings, that is, pairs of intersecting bundles of lines. Our main results are as follows. We show that minimizing the number of block crossings is NP-hard, and we develop, for meetings of bounded size, a constant-factor approximation. We also present two fixed-parameter algorithms and, for meetings of size 2, a greedy heuristic that we evaluate experimentally.

==> charts/compare_new/barchart.py <==
import csv
import sys
import numpy as np
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt
relative_to_optimal = False
if(len(sys.argv) >= 5 and sys.argv[4] == "true"):
	relative_to_optimal = True
dataset = []
with open(sys.argv[1], 'r') as csvfile:
	spamreader = csv.reader(csvfile, delimiter=' ', quotechar='|')
	for row in spamreader:
		data = (int (row[0]),int(row[1]),int(row[2]))
		if(relative_to_optimal):
			data = (data[0],data[1] - data[0], data[2] - data[0])
		dataset.append(data)

dataset = np.transpose(dataset)			
print(dataset)

# plot the dataset
n, bins, patches = plt.hist([dataset[1],dataset[2]],30, normed=True) ## 100 bins
if(relative_to_optimal):
	plt.xlabel("# of block crossings - # of block crossings in optimal solution")
else:
	plt.xlabel("# of block crossings")
plt.ylabel("probability")
plt.title("k = %s, n = %s" %(sys.argv[2],sys.argv[3]))
plt.legend(handles=patches,labels=["Heuristic","GreedyRandom"])
plt.show()


==> charts/compare_new/preprocess.sh <==
#! /bin/bash
grep "?" | sed 's/^..//'


==> charts/greedyall/barchart.py <==
import csv
import sys
import numpy as np
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt
relative_to_optimal = False
if(len(sys.argv) >= 5 and sys.argv[4] == "true"):
	relative_to_optimal = True
dataset = []
with open(sys.argv[1], 'r') as csvfile:
	spamreader = csv.reader(csvfile, delimiter=' ', quotechar='|')
	for row in spamreader:
		data = (int (row[0]))
		#if(relative_to_optimal):
		#	data = (data[0],data[1] - data[0])
		dataset.append(data)

dataset = np.transpose(dataset)			
print(dataset)

# plot the dataset
n, bins, patches = plt.hist(dataset,70, normed=False) ## 100 bins
#if(relative_to_optimal):
#	plt.xlabel("# of block crossings - # of block crossings in optimal solution")
#else:
plt.xlabel("# of block crossings")
plt.ylabel("# of permutations")
plt.title("k = %s, n = %s" %(sys.argv[2],sys.argv[3]))
plt.legend(handles=patches,labels=["Heuristic","GreedyRandom"])
plt.show()


==> charts/heur_offset_new/barchart.py <==
import csv
import sys
import numpy as np
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt

dataset = []
with open(sys.argv[1], 'r') as csvfile:
	spamreader = csv.reader(csvfile, delimiter=' ', quotechar='|')
	for row in spamreader:
		data = (int (row[0]),int(row[1]),int(row[2]))
		dataset.append(data)
histdata = []
xlabel = ""
ylabel = "probability"
bins_cnt = 30
patchlabel = ""
if(sys.argv[2] == 'greedy-optgreedy'):
	for i in dataset:	
		histdata.append(i[2] - i[0])
	xlabel = "error from optimal permutation"
	


# plot the dataset
n, bins, patches = plt.hist(histdata,bins_cnt, normed=True) ## 100 bins
plt.xlabel(xlabel)
plt.ylabel(ylabel)
plt.title("k = %s, n = %s, # tests = %s" %(sys.argv[3],sys.argv[4],sys.argv[5]))
if(patchlabel != ""):
	plt.legend(handles=patches,labels=[patchlabel])
plt.show()


==> charts/heur_offset_new/preprocess.sh <==
#! /bin/bash
grep "?" | sed 's/^..//'


==> charts/time/fixed_k_rand.py <==
import csv
import sys
import numpy as np
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt

def read_dataset(fname):
	dataset = []
	with open(fname, 'r') as csvfile:
		spamreader = csv.reader(csvfile, delimiter=' ', quotechar='|')
		for row in spamreader:
			data = (int(row[0]),float(row[2]))
			dataset.append(data)
	return dataset
#transpose the dataset, so that x and y are seperate

dataset_b1 = np.transpose(read_dataset("k4.txt"))
dataset_b2 = np.transpose(read_dataset("k5.txt"))
dataset_b3 = np.transpose(read_dataset("k6.txt"))
dataset_b4 = np.transpose(read_dataset("k7.txt"))

plt.yscale('log')
plt.axis([1,20,0.0000001,100])
# plot the dataset
plt.plot(dataset_b1[0],dataset_b1[1],'r+', label="k = 4")
plt.plot(dataset_b2[0],dataset_b2[1],'g+', label="k = 5")
plt.plot(dataset_b3[0],dataset_b3[1],'b+', label="k = 6")
plt.plot(dataset_b4[0],dataset_b4[1],'m+', label="k = 7")

plt.xlabel("n")
plt.ylabel("E(t) in seconds")

plt.title("Average running time for FPT with random meetings")
#plt.legend(handles=[p1,p2,p3],labels=["k = 4","k = 5", "k = 6"])
#p1.set_label("label1")
plt.legend()
plt.show()


==> charts/time/fixed_n.py <==
import csv
import sys
import numpy as np
import matplotlib.mlab as mlab
import matplotlib.pyplot as plt

def read_dataset(fname):
	dataset = []
	with open(fname, 'r') as csvfile:
		spamreader = csv.reader(csvfile, delimiter=' ', quotechar='|')
		for row in spamreader:
			data = (int(row[0]),float(row[2]))
			dataset.append(data)
	return dataset
#transpose the dataset, so that x and y are seperate

dataset_b1 = np.transpose(read_dataset("b1.txt"))
dataset_b2 = np.transpose(read_dataset("b2.txt"))
dataset_b3 = np.transpose(read_dataset("b3.txt"))
dataset_b4 = np.transpose(read_dataset("b4.txt"))

plt.yscale('log')
plt.axis([3,9,0.000001,100])
# plot the dataset
p1 = plt.plot(dataset_b1[0],dataset_b1[1],'r+')[0]
p2 = plt.plot(dataset_b2[0],dataset_b2[1],'g+')[0]
p3 = plt.plot(dataset_b3[0],dataset_b3[1],'b+')[0]
p4 = plt.plot(dataset_b4[0],dataset_b4[1],'c+')[0]

plt.xlabel("k")
plt.ylabel("E(t) in seconds")

plt.title("Average running time for FPT with n=100 (over 25 tests)")
plt.legend(handles=[p1,p2,p3,p4],labels=["b = 1","b = 2", "b = 3", "b = 4"])
plt.show()


==> charts/time/preprocess.sh <==
#! /bin/bash
grep "#" | sed 's/^..//'


==> charts/time/preprocess_all.sh <==
#! /bin/bash

#fixed b and n
cat data/time_b1_n100_t25_ss.txt | ./preprocess.sh > b1.txt
cat data/time_b2_n100_t25_ss.txt | ./preprocess.sh > b2.txt
cat data/time_b3_n100_t25_ss.txt | ./preprocess.sh > b3.txt
cat data/time_b4_n100_t25_ss.txt | ./preprocess.sh > b4.txt


#fixed k
cat data/time_k4_t50_ss.txt | ./preprocess.sh > k4.txt
cat data/time_k5_t50_ss.txt | ./preprocess.sh > k5.txt
cat data/time_k6_t50_ss.txt | ./preprocess.sh > k6.txt
cat data/time_k7_t50_ss.txt | ./preprocess.sh > k7.txt

